LHC Constraints on a $B-L$ Gauge Model using Contur

The large and growing library of measurements from the Large Hadron Collider has significant power to constrain extensions of the Standard Model. We consider such constraints on a well-motivated model involving a gauged and spontaneously-broken $B-L$ symmetry, within the Contur framework. The model contains an extra Higgs boson, a gauge boson, and right-handed neutrinos with Majorana masses. This new particle content implies a varied phenomenology highly dependent on the parameters of the model, very well-suited to a general study of this kind. We find that existing LHC measurements significantly constrain the model in interesting regions of parameter space. Other regions remain open, some of which are within reach of future LHC data.

==> ConturPlots/CaseB/CrossChecks/theory_prediction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    151534,       2843]
NotebookOptionsPosition[    149429,       2804]
NotebookOutlinePosition[    149790,       2820]
CellTagsIndexPosition[    149747,       2817]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"See", " ", 
    RowBox[{"eqn", ".", 
     RowBox[{"(", "2.21", ")"}]}], " ", "in", " ", "the", " ", "draft"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Decay", " ", "width", " ", "of", " ", "H1"}], " ", ">", " ", 
    RowBox[{"Zp", " ", "Zp"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.740298277109188*^9, 3.740298301768373*^9}, {
  3.751900765554379*^9, 
  3.7519007797716312`*^9}},ExpressionUUID->"df0ff41e-8cfe-4916-8a66-\
69541646ddb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gammahh", "[", 
   RowBox[{"gp_", ",", "MZp_", ",", "Sa_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "*", 
     RowBox[{"gp", "^", "2"}]}], 
    RowBox[{"8", " ", "Pi", "*", 
     RowBox[{"MZp", "^", "2"}]}]], "*", 
   RowBox[{"(", 
    RowBox[{"125", "^", "3"}], ")"}], "*", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", 
       RowBox[{"MZp", "^", "2"}]}], 
      RowBox[{"125", "^", "2"}]]}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", 
       RowBox[{"MZp", "^", "2"}]}], 
      RowBox[{"125", "^", "2"}]], "+", 
     RowBox[{"12", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"MZp", "^", "2"}], 
         RowBox[{"125", "^", "2"}]], ")"}], "^", "2"}]}]}], ")"}], "*", 
   RowBox[{"Sa", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.739781248692408*^9, 3.739781477857688*^9}, {
  3.739781640729685*^9, 3.739781650362471*^9}, {3.739782095461493*^9, 
  3.739782102894703*^9}, {3.739782202980654*^9, 3.7397822063636827`*^9}, {
  3.7402981845084467`*^9, 
  3.740298197226787*^9}},ExpressionUUID->"3bb42684-849e-46fc-8bc7-\
a40174ed4b5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gammahh", "[", 
  RowBox[{"0.01", ",", "1.585", ",", "0.4"}], "]"}]], "Input",
 CellChangeTimes->{{3.7397814825066338`*^9, 3.739781503728117*^9}, {
   3.7397816531239758`*^9, 3.739781671497924*^9}, 3.7397819556271152`*^9, {
   3.739782062199113*^9, 3.7397820629747257`*^9}, {3.739782106539443*^9, 
   3.739782107005022*^9}, {3.745750543013488*^9, 
   3.745750558178281*^9}},ExpressionUUID->"a7e6204e-865b-41e1-93c8-\
7074a56dfc45"],

Cell[BoxData["0.49446171115101273`"], "Output",
 CellChangeTimes->{
  3.739781504373005*^9, {3.739781654611998*^9, 3.73978168963796*^9}, 
   3.739781958958968*^9, 3.739782063342135*^9, 3.739782109371685*^9, 
   3.740298202267642*^9, 3.740298625251626*^9, {3.7457505614576817`*^9, 
   3.745750565004486*^9}, 
   3.7519006962083263`*^9},ExpressionUUID->"eda936ad-bc48-4fc3-9c84-\
9f1c09c5ccb8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Decay", " ", "width", " ", "of", " ", "H2"}], " ", ">", " ", 
   RowBox[{"Zp", " ", "Zp"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7519008883494787`*^9, 
  3.7519008885558*^9}},ExpressionUUID->"359c5d37-b20b-4fb4-9248-97ec393ffe53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gammah2h2", "[", 
   RowBox[{"gp_", ",", "MZp_", ",", "Sa_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "*", 
     RowBox[{"gp", "^", "2"}]}], 
    RowBox[{"8", " ", "Pi", "*", 
     RowBox[{"MZp", "^", "2"}]}]], "*", 
   RowBox[{"(", 
    RowBox[{"79", "^", "3"}], ")"}], "*", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", 
       RowBox[{"MZp", "^", "2"}]}], 
      RowBox[{"79", "^", "2"}]]}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", 
       RowBox[{"MZp", "^", "2"}]}], 
      RowBox[{"79", "^", "2"}]], "+", 
     RowBox[{"12", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"MZp", "^", "2"}], 
         RowBox[{"79", "^", "2"}]], ")"}], "^", "2"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"Sa", "^", "2"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7457506025362883`*^9, 3.745750638078924*^9}, {
  3.74575088304468*^9, 
  3.7457508868321323`*^9}},ExpressionUUID->"ab49570a-3870-401c-bcac-\
07b4f6927f3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gammah2h2", "[", 
  RowBox[{"0.01", ",", "1.585", ",", "0.4"}], "]"}]], "Input",
 CellChangeTimes->{{3.745750639879133*^9, 
  3.745750653231668*^9}},ExpressionUUID->"226e1801-2d91-4f68-bbfc-\
58e6b2274f67"],

Cell[BoxData["0.6543547412470091`"], "Output",
 CellChangeTimes->{
  3.745750655898747*^9, {3.745750865025717*^9, 3.745750889044918*^9}, 
   3.751900700729052*^9},ExpressionUUID->"34845393-a366-4a30-a187-\
d425760a76fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{"Gammahh", "[", 
        RowBox[{"x", ",", "y", ",", "0.2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"PowerRange", "[", 
        RowBox[{"0.00001", ",", "1", ",", "1.2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"PowerRange", "[", 
        RowBox[{"1", ",", "10000", ",", "1.2"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7519007021371613`*^9, 
  3.7519008939906073`*^9}},ExpressionUUID->"b7e8474b-8fec-4607-b6a0-\
47ff87915dd6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"datnew", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"dat", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Theory_prediction.dat\>\"", ",", "datnew"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"datnew", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751900910299941*^9, 3.751900910748602*^9}, {
  3.75190138490339*^9, 
  3.7519014075340137`*^9}},ExpressionUUID->"b3d12bfc-5b62-4e0e-a921-\
c5783d824f65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pl1", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"x", ",", "y"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "10000"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0.00001", ",", "1"}], "}"}], ",", 
    RowBox[{"ScalingFunctions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}], ",", " ", 
    RowBox[{"Contours", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0.000001", ",", "0.0001", ",", "0.01", ",", "1", ",", "100"}], 
      "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", "30"}], 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "30"}], ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(M\), SuperscriptBox[\(Z\), \
\('\)]]\)[GeV]\>\"", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black", 
          ",", "32"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SuperscriptBox[\(g\), \('\)]\) \>\"", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black", 
          ",", "32"}], "]"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<1 GeV\>\"", ",", 
           RowBox[{"Darker", "[", 
            RowBox[{"Darker", "[", "Black", "]"}], "]"}], ",", "28"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\) GeV\>\"", ",", 
           RowBox[{"Darker", "[", 
            RowBox[{"Darker", "[", "Black", "]"}], "]"}], ",", "28"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.5", ",", 
           RowBox[{"-", "4.6"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\) GeV\>\"", ",", 
           RowBox[{"Darker", "[", 
            RowBox[{"Darker", "[", "Black", "]"}], "]"}], ",", "28"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "6.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\) GeV\>\"", ",", 
           RowBox[{"Darker", "[", 
            RowBox[{"Darker", "[", "Black", "]"}], "]"}], ",", "28"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"2.5", ",", 
           RowBox[{"-", "8.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "600"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.751900936359955*^9, 3.751901240952705*^9}, {
  3.751901760419024*^9, 
  3.751902028207823*^9}},ExpressionUUID->"ca97421a-f86e-4a14-85f8-\
c89164647dfe"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1.`\\\", \\\",\\\", \
\\\"56.234132519034915`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"",2,38,123,
   21383417005019696803,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7519020014636087`*^9, 
  3.751902028890246*^9}},ExpressionUUID->"1e0e8a7d-869c-4467-b3c7-\
75b5cd6e20f9"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1.`\\\", \\\",\\\", \
\\\"53.96881187230955`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"",2,38,124,
   21383417005019696803,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7519020014636087`*^9, 
  3.7519020289115133`*^9}},ExpressionUUID->"9b1316e8-7f77-41c9-8639-\
758e3896bcd4"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"1.`\\\", \\\",\\\", \
\\\"55.08982953978273`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"",2,38,125,
   21383417005019696803,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7519020014636087`*^9, 
  3.751902028928521*^9}},ExpressionUUID->"281396d7-fca1-47b1-bfce-\
5d49d182a66e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,38,126,21383417005019696803,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7519020014636087`*^9, 
  3.751902028947109*^9}},ExpressionUUID->"747a658e-265d-4a64-a370-\
a28cf421def9"],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxtXHdcjl3cv++62+Nupx2VrKfMJHFdtuyRB8nIzirjsfVkZI/s8RBRsioh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   "], {{
     {RGBColor[0.148, 0.33, 0.54], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNls1vlFUUxt95721LZzqDhY5JLaBUQ+k4JJREdEtYysbuunVRIJEaNwZm
B6EsXAshAekHbQl/whBWLoktbenCJX9AgxKVD1HgeTg/ki5Ozn3PPfd8PufM
HPz2+8mZsiiKriiJLlWK4oJoWucp8a9Fp3U+L365Ejq+93e/zht6vC46JHqu
y6OS/5qL4rC+x0SD0hkX/9E6uvtAOqOiCcnr4oOiu+jYxp4ivnul2xJ/KFmV
2Ox/VuR4HddF0QnRX7rcluyBeAe5418UjYiGiPkSb8fwNYh8lnxuEtcXiv+W
43Mcoh7OA6K92PxI9ETUV4l49+vtv7LZcC3LsOe4P5Y8i/ahb137+ESyftGn
Oh8Ub6TI94ne/iPqI/7bRbx9LVmZ4vuXHHn3iHdFjyW7p7taClu2MypaKsK+
aQVZbwrfliXxPtGyzrvEB0R3dG7TL/figGRvdG7qXEmRj+N5jM0W/A7n+zny
XE3hfxn/jRz9fyr5JrZr+PpcNOwcddc15lx/0Q86/yHZTfFh6UyKr5VRX9c2
05MauY7SG/ekl774zQ1RG/7NjvOHZXwbs/bh95nausa+a5aBLcs6YP4BeDsn
nVOViLMfLHXA3izzch58XQB7Hc7WX8xhf072ThKHa7mSI9/lHHVdoYbL5On6
n9Xd79I/k6N+e8Gk+9Zm1kbAq/G/IJovAp+u/8COu4Ed+B5C/h27YJp3Q+h4
blxv92+uiDnpYz94Rt2XNWb/M/rtWHYrzj9TyOo6f5Wj59cl+zLHLF5NMe/r
9LdNDqPMgeehyU7I9L3OfPYSf+bbvdumJra3gc0ucfWjv0k+xkITPFxLEZtj
dD3Hwat3zhQ1aYMl2/d9i31iHE2CJffhCL04Ql+GyWGRmm5Qqyq1HcfOlvgj
ZmMCbl+rYK6W491h8hnPEV81x/7rsBsvssOnsdkmlzFqYp8z9Hua+WmTl3F3
lFzexzFMr13HdzUknlX20Ekw7NpPvI85xU5oeV+l0Osy3yfohXWPYd+/H/b7
TLq/8fY+O3kODE8yx47N8V8RVTj/RD518Gn9FrV1L+aZhybYvQV+GmC9Tm/m
0XF9TxHnYA7fS+J/y96LMmJyPdfo439l7E2/fanz/2X466Jje9UUO9fz3ZNi
F3u+3fMteuSB8t439p+V4c++vNtcQ+/bY/RlG+x7NjyHr8rwvUDvHrEjPAsP
wfzuFL/B3pM/p8CdZ3ETfcfgXbMELq5Q39PUeIaaW3cT+zXwcFz8eRm/iw1m
YQsce6+4PyU2pviPMcJc7EM2AyarYHshB17Xif8t16vJng==
         "]], 
        PolygonBox[CompressedData["
1:eJwtkssug1EUhU//c6pBtTqopImJS6SaNEHCQEdiyKiPYIIB4l0QotFU1WVW
YlLP4AFMJB5AkKAV929ld7D+f+3rWWfvM7KyVd6MnHNFEECcz0LMuW1wBC+A
J/zToOKd+1My/zq/LMgTX+W/RP4kvE1sCr4IerDXwB08Sd0B/BrMwB+peSU3
AXrAGHYD1IL1koYAvwJF8nPE9sibDaZFPdfh56qHJ8A9fBQ04fPe8uRTTHe4
hd+AB2c1qq3TY4j+h9gleC++PnDmTNMPse/I7loDb8QqMbtjB96gJheZT7EB
7HF4Hl8zWE/1LoMMfJecDH0KxC+xM9iDXa0Xzmam2UljC/9GsFllyT+GV71x
aZb2k2C9peEUPgeWY6bhxZsGadGZO9jP3narnGQwDdIygZ2C73ubtXakXaWD
xbQD7eKT/1dks0g526t2oZmXvO1Yvhb2L3YS9IOCs5lG8BgYdvaGUvC0t7sr
R33UT/PQDj/o1YnsrKreKL64t7eiHu/E2pHFEs7O1fml7jv4B77oTcY=
         "]]}]}, 
     {RGBColor[0.1480284650695388, 0.33001581392752155`, 0.5400266577635363], 
      EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNVk1PXVUUvfeeo8FELaUUGBgFUR6tKY+U8h6P4hfQygRITERjMWrVBgZq
Ykn8ASTVH9DSVo3AqxSEB1rTgQLtqOmkz6YaO8TEMG40tX6kA+NaWcvUwcne
d5999tkfa+9zW46+/+J7WZIkt7ECVl9MkjbQT/FxIk2SaawPsJYT0SJoCXur
4KdS6RzH6klET1h/2jzle2DzI/DtUTpTlt/ExetYjeDnMu3xnudhP4/1Dr5P
YQ1j1UJeD52dWDXgH4BsG/RZrBz4S5A/Bv4JnGsIkm8E6azj3ir2v89k52F8
j+DMBdCTQfa/Bv87+KfAXwQ/af0JrO5M9ptx9mPs12D9kkh22fc24MzLkF+P
OsO4GiDvBx3A6gSf9zf5s9ArQX8i6v4nHeN38GEP6P2Qr0L3CFY7vpcce6t9
5ZmHGAdkw1hL0Klk8ps6A5bzrhzWVio7lA9av5e5z7S3AbrpWqw7bvKT5nfY
J/r2J3z8Bvwozu2IOkv/mxLJcuZppz1VHpgrypnDepwZA78YFVOta0rdvdan
78xxp/38GfIWy0e8dzeVvNl5Za7oH2m/81ZwjbodR9VxDbsuzMMK/GgBXwEt
p6pjkVjEdz9i/SEKz6vMMdYh8H2peOrRR/bFIHTrgvSOpcLoV/aNtac/85mw
Tgw1w+4y6NugAzh3CKsvUw8UHft+1y3v2vU7xr+guw97d4Jia3adX4LslvkP
M8XfAdmZVNhmDToy1Ye4nUnVC6xfjOqx+SjsV50z9mnetXwwCl+/4t7ZVPfR
x8P4HsJ6GnovgO4Oip338Z4m14K+thmP9JF+Px6Vr1bQuih//8D5RvCvgL8K
OhOELeLut6C5UABfAN8aNE8+C+rPvVE9z97fhCyNqteVqDgY/6OJ4mPcxMN5
8AuZajfh3iXmnwnCxk+penDReP07KM/XQNcy9Wqj7VU9Z77lnMP+imdnxXUl
dpdd3ynPzxXPz/9mLedrMWiffm0beznXkXkbNIaJB+Jm2nP1umfR7ih8kid+
Gu1nu/u6Yj8PR/VdyXNv0TOEdMn8G9i7Afp6VH/RDvG3bnwQGzutz/z8EzTf
OOe+xHqEe6BzqXj2P22s2c5+Y4mYaHIu2e+TnNGQd0f1zJz747j5FWOp0XEN
RdXlNdBzqfBTtM01260G9f1WkD9jzk8Jez2ZzpejZsu7oF2ZeqnDb9GM++Vz
4hXy+zjHovw9yHvNzwbZnnV8xDRt7OJ+1Pv2pjFeTu/Vas7+ELPn7P+oe5j1
P2j7vOeO58AC+NNBuO4FfzuoJrVReKsxrtifnEt8H9kHG54FS87JelCP3PSc
5Gw47Xm+ZR3qUjZq+QW/p6eC5sakccW6EQO8mz7Rt7NBuRvxWWKm7n94m/Rb
U3DOOTuYp2XPUtZ83nXnO81eOBNUow7rl63DuxlLp/FJm0XXkba7rM98MC+0
v+mcdLif+jwT2j2Lic/zUXj6AvSA7dDmuN+gfZ6xXZ4z234z2L+MfcO5veK5
lET5VfBsrLj2RfuTtz7fsUueoZetT/87rcO7erxPP3n/AcuZp7ueG+PI16tB
M4/nNh0v364jfr/GjFnisNt90Zbc+7ejj1eN3Sa/Y8dcI84r2ibGaj1PWNNV
71WckwXrXPMsHbK9omNnvzY5n5zxuzzn34Lej5AdjeqtG54drDfrXmNaNk7q
g/4LedcnQXH0eY6Ne37y3ThprHb6Xc87nyXHznnAfxHOG75vz/mN40zp9by6
5TM562855/8CW0sdJg==
         "]], PolygonBox[CompressedData["
1:eJwtlFlvzVEUxc//niOGGlq9qg8iria0BG1Ch6StqUUiKpEYQk2lhge8+A58
ANoay0V1IB7EUPrkUTSRxrNEPIspMSUSv2Xdh5W71tn7nn32Ovv8Cz3ndp3N
hRC2gwQqYwibQSuLzeiOLITnYAy+nPXjJI2ie0EB/pq1P/CV4Dv8MGtv4YOg
DT7IWoH/vkcX0Z/RNfD57H8TfQjszvyfI/Be8E57Ex+DH02uNQWOwXuSuXKU
Oy15rwpwA94CVhCrBd+odQ+9Cl5NfEgxcBH9gTNNEv8B6uDdxF8Rmw46iX9k
7WX0nto7D1KySa2Zc5R7SjXhl8Bp+EC0FwOgGX0QfAruUb2OEJ8JPwGWJuco
dyfoI1aGLif/AfUm4V9Z6yfWBeaiL0fzPtCUDPEdOkN0D+pFPf9ET6C70MPs
+QY9ju7Iuefx6BqqpTuZDW9UjcxnKCvdhfw+Ceqjf6dK99+Avp3szQzyZ8HX
JXshj69Hz08xZ49q0c/kV86e/EI/Qa9Fr9ZMwO8m35VmpgL+VD2il6Gvkv8Y
XY9ejO6P3ls1NJua0fvE96AXsT6SfCad7QJrdeo1ebY2kT8KbwdFYvvAQvhv
1m/B94Iq9Db0VvCIPdr431/4ncwzkBF/Ee2tPJW316LPqh7Va2Vyb+pBvQwn
n001VGsD2Bjtp2qUJ8+uelSvV6J7lUfySjOr2dWd6m475TF4GPxm98PzYD16
CH0A3h3NldMEb4x+2+c1o/CWaC7/qpO9UI/q9f8bzuxpHl6TPLv6BiyBL0j2
Sh7KS81He/TcaF7mJc+2ZlizfCb5W6Bvhr4da0oz1VDyoIrfLdFeq4eJ6Leo
N6O3Myd51jWjX9D/AKGng5s=
         "]], 
        PolygonBox[{{1099, 324, 808, 313, 1022}}]}]}, 
     {RGBColor[0.1508465087636779, 0.3315813937575989, 0.5426657780485238], 
      EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNV1tsVUUUPefMROOXxhfYioCCCREkhGKU0gqJPArl3YIvSmkBpQX9gYRX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         "]], 
        PolygonBox[CompressedData["
1:eJwtlNlLlkEUxt/3m6Hbop2M1LorCEqLFsnsQsrcyq+dMk2I9ts2I+ovCApT
07ooWowiowSzFKxAhCSiooWu6qLAFqMoCur38HjxfN/vnDkzZ+bMmTe//sDa
/ZkkSapQRIv5aU6T5CYqhQdDkvTD89Av+BC+z/AYJp2CN6GXzBvAtxm+Tcxz
7J/YJ7A/YufAb/DdgR/j28fchdhT4B/42hivQeOxW9BSeCwx56JzKNd3fO+I
bY0eK8W+hr0c+xJ8ERXDw/hyFcv6XXAHnEd8AbwbriDmVuo9l8Ov8K+G3+Lb
G72G1tIe/jFWhlahPmK+4utjfEPGczR3K/YQ/k60Ej6PIvwNXYBXRM/9gn0E
Ph59FtWok/lnomulOafhk+g3PKxcjM8gVy6aP7r/jO4k9ZlL4GNoJHUO5apH
pfBTfDvgWjQ38R63w3uiz6ocyjUOVae+8xFyDGHP5n+YnI/g6XBx8NnXsM5D
fHWMLcJO4Qkom/oOdZflqAKVENNF/AP4Q+I7qSH2YPTZ1EPqpe7UtdH+i4Jr
qFqq59R701AWNbJeeeK7VE1UC93perQO9SSOuR5dL9WgA34d3Au6M91dD/YN
7DLsbuwBdDjjntgCb9OdBp+1Hv8feA5cC/czXoldFTymnDvxvdBe4Db8U6Nr
ox5Xr+tRLUtcM9Uui9LUNeklvgm7MPUaZ+H7+N4nfjNV2LNQQ+o9z4RzgmtW
NNqT7cG5dQadpQE9Sz0nD24NfrvtmhN9Bp1FOf8G10C10B7vBb8pva1eVM3Y
0eheVo81wldQAZzDnKvwE72njH2T4QXMLwy++13qmei1dKZKeIneeOqeawre
k/amHmrB3hj9LRkc7fVJ0d8K5VCu5uBvhdbQWneDvy2q6Se9Zd1BcK+oB+ui
34Jqkg9fjt673sRE+D9woKMd
         "]], 
        PolygonBox[{{1032, 461, 749, 810, 1231}, {1146, 495, 442, 829, 
         1232}, {1233, 362, 818, 543, 1194}, {1232, 829, 442, 461, 1032}}]}]}, 
     {RGBColor[0.4710544637681961, 0.4692523674584715, 0.5421596762512841], 
      EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHuQl2UVx9/f+7xOpSM2YzcoFHGY/miycqqZaMZgCblMKYoXQALlIjYG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         "]], PolygonBox[CompressedData["
1:eJwtlXmIllUYxd/3uzckJRXUXJgxLfQfl1zIfwSZICkhW8bcplDRUFBxadxw
G7PFZbQGMRPNXVRw3HMBcxnXUYdxDXFB09EZZymYKLMo83c4/nH4zrn3ee9y
nuc+X/uRE3MnZJIkmQwi+CAkyYdgFIOz0dvhDdMk+Qt+FX4SPII3ZuxeMMRf
AsXwXDAAfMr3c4m7DH+ceI3FbLAb3Tz1GqfgR0EJ+jjIZf4Quj38VfAbfDJj
FfAH4DP4efAlax9AD4IvAw3Q01hvI/GfoMuZ+wn8iL4SfPZF6A3wAyAb3hbU
wn8F7eCloC54T+2tsYPwStAMXsUaJfAK0BTdBOwIXkNrZYH98o79j8D3yUt4
fvTZdca7zO/X2UEneB2/I/gdDgYn9rw/8YeJfwLejo7ZBh8GOhO3B7wMryG+
FD6BmF/QGeKuoauDz3JGHsOHyrPUnsibrox1Cc6t1hzD2HV+3wCj4eNAJXMZ
9PjonCg3J8AxvjuLnqRzo7PhZ4PPIk/kzVAwJDj3BcQNVkxqz2sYr9dYeD5H
zP1gL3NAILYK3QJezdxpeA5jveF9GHsT3g18gZ6O7q67B9deofxB7wCvsXYH
0BG+i/lJzD0FC6I9kTdHwfvo1uAc6z0FbeADwSnlEvSDnwk+izyX9zMZewe+
BcyC94j+thacY/5EcK2oxlXrN4O9VE2rtgujc1VPTHlwTao2/0b/DN8KXkjt
gbwoIL4lfC3flMFngEboFegL8E3EzEj8JvQ2XonOTT66FP6N8on+nZil8CyQ
kziHyuVs0I/5Zuj18FWgccae/8/aq6NrWWM/wLuAJcS/iF4Ofxh89jx0SbTn
8r6YmL7wnSAvcU52weeBP1LfSXeTx/I6gFusdTH4bSsHysVb0Wsph8rlP/IM
3gv8C38AprD+PcUQOzGa603obbweXSs6Q1dxUJ3as83BnspbeXoHvS7aC91R
d+0JilL3sEvBd9Rdtaf21hvVWy0DH8M/B63UL8F8+NzoWpHHc7RXcOwNMDa6
BlQLQXvqLQZz9Tz1PtW0als1cZu5DtFvRTW7E70wurb/VA1Er6m19abXML8l
2Fv1MPWyFcw3zDgHe9Gn0WMyrumL8I+i37rerN6uaky1pp5wnPjvonOvO+qu
36seM86JcqPeNi5131KPOxL81tQT34vu0erVqsmp0T1avVo9793oO+gu/6G/
Vu0Fe6kz6+xDonuBelpedM9W79Z/yAD0t9G1rhwXRfdbnUW9U/1Ob0JvQz2k
bXTPU+/THVbCv4reWzlX7p8BWA34kA==
         "]], 
        PolygonBox[{{1060, 363, 85, 809, 1033}, {1033, 809, 85, 615, 
         1221}}]}]}, 
     {RGBColor[1., 0.95, 0.75], EdgeForm[None], 
      GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtVUlsjlEU/b7/PYlFN+yIIRKsxLjXDWkahNawoJIqYqi0SprGAgk6aHVe
oLopohFalS7YWPyq+mtDDRULErMmtiykKnVOzlncnPvud999d/6WlFUWV2SS
JOkBBdB6HLaCfoGfAuWlSfIIOImP3cBe4H3QBPinwAHQK/CPgZ9BWfBD1IWN
a6AZ3L9rOb/vxnkPqBznbzjPAZ+NSbIDuttBeyGfTuRDMXATcHNGb/Ae74+A
v4S7TZA3BX2n3hXIy/B9BngRdD5Ifg5YG2T/KLAMtAXfa4DH7A9t5kD54AeA
f0DtqfQGgZ2pvjEfk6C/kO+MytM47LRA1p/KRp6/M28hyvYX6FRH3b0Ovsj5
eZjIL8b/HPx86JRAZx4wP6N68I0DQfk4BZymfdBYovzRV9697Dxl/TZ9KGWu
omJ5EZTXbbZJH4qd8+ag+y3AjdCvhP5yYL9ztAz8SlAz+FXARuAs6P/D3dnA
YZznpvKD/jBvh4LeLwfeC/J3A+4uBO1jzoG9qeJlDY47LxeAi6JqmfOb+c7t
uPuDuUhS+TnmWk35XfpEX6jbB1vDwK/AtiifW4HPcG6FzlrwP1PFwDvtkF8F
3xFUN/YY71+IynsD8EdQr90KyinfboK8wjNSB/wY1AcnIX8blOOeID9obwR4
PKp+nIMj9Afy6qC4GBPPhy3n96z1v4N/E9Q7d4AVUTmvjOp79v9R0Et8KwCu
i8rdgOWNOKfsFXz/zXNGPZNkJKfdEddoQdQsJ5b/dJ2Z45xrtDjKX/YkfS30
XHA+LgbZbwDWW4+9UOMZ3B9km3uCvua8W7hjhjLKOeVngnROA2+nepexVrnH
Dlm/KyM/eG/IfEeqWpd7PzzwjvjnfuJ99niv+7CN9WWfBPXUI/cVd0m99wzf
of0C76US26ePXZbfQ7xLwfcDq6JsvYPNZvCRsxbVE+yN146b77KHuG94l/3N
/h/0DDQ696Web55L3e/TjueJdzJ38wfXeEXU3HP+qfc+qEaF9qXRO6vTM8Ue
3BU116NRe4czdxC4JmrfrY7aZdxpHVH+Jd6frGm361riGjA/nC3GyRnod2zs
zXrvOua2zrPGmVvuXdQX5ft6/xcmgnqevc9attgOe/a2e4N1bnGts55Zzi7n
gfWpjdrB3e5t5oi5+hQUS6fj4Y4sss5B5+Es59jzzn8j38h5vkadtxuQ3wya
mZqoGg27TifcD+wLxpTv2Ae81zhH/wHHgRKL
         "]], PolygonBox[CompressedData["

1:eJwtlF1ozmEYxv/vez/KgROHCClyoHzlmAOkfBSbHIiykcRsYzby/bWN12Zf
Bz4PlI8lNsqBlUbDTEkz5qMoUlJOOZBN/K6u9+Dqva7nuZ/nue/rvt//tPKq
ksp8lmWlIIHdkWW9/G4Cu+AfQHsuyzaAiQTMAgV44lAzvAaMQ//RWfgS8AJe
xdpS+Nnk2BHW9sAXgA727oEr3D1XMfD74Dp6QvJbnWAxfAaogA9wPuBXielH
j+XODnQPWAT/yf5H9vaif7D/F10Hf8faS/haYh4l56BcvhNTC68Hy9Cj6AZ4
V3Lu04m/A3/N+Y3sl6AforuT91SDahkMv72atV70EDonQ8FpdHvyW/LoczgH
5aI736KnosvZuwkmwW+x1pP5jgL6Bvp85hpV62P0EHol+gG6E30Z/Qt8gp9h
rY27fqOH0XXF+leBcvg+MKh6wBZ4C/Fj8u6peivP5J3WWuHLwWhmz9epV5w5
x14fa42aDXAB3Y8uhHuoXqqmKck9Uq/Uk2thT+SNPH+FPpXsvWamMXkmNBvN
YDb6S7g2vXc7PBOaDc1EN3qmepLzDM1L9lBeloHJ8Cfhs/LsKXwgnOsweB72
UF7K475wTYovqH/KL8yVw375pX7kfX4nvKHov9Za5b+Q97zWwI/qTvQKcCLs
kd5XTBN8a3G+StH18EPgH7lf0ozBv4bv0pku+PHwXaqnAr49fFY9Vq+PhHu7
kLVj4RyVq3rUBq9VDegR3jgYrkm1qYbK8J26Wz1uhlclz9J44quTZ1yzrpnQ
bJwkZk1xnlXLnOTeqSfqzfvwt0Ez2YR+VsxH7/WH/1P6b2nm34RrVu26sxq+
B1zM25PDygfczVzDNviO8LdKM63ZLpMnmWMUO5/7W3L+hulbJk/kjXqi3tQU
/V3P/gH45vB/pbf4LZRH8ko5KJdvYS/kt74t/wGeWrqh
         "]]}]}}, {{}, 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0EcuBFAYwPEn4xJ6LLAg+g2wYCnhAA4wo7uA3sMFtGHBKDuJIKPNsNBb
QqJzDb9Z/PL/vvfe6hV3xFqjWSGEKOeREGqzQ3jWXM2hgU17iUb4NCf4IkWa
Hc445Y81Xqnw/l03+OCYE7Y5Ys99Un9ZZdf+os3axpV5X1to54JlZ/O6ogPa
zywzlDPFNL30seTdnL5pj3bTxZN9Ui91Qu81qjE6+bYn9UcfOTQ/6CK3HNjv
dJ1x842O6bXW6RDDDDLKCFvuGrWJUhKZs8z/Us+C+0qtoowaqok7L9Q0ReRR
QIp8/gFBAUGc
         "]]},
       "1.`"],
      Annotation[#, 1., "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwNyrsuA2AYgOFfddDLkFhdA7pYaCkJpZOhklZ0rWOVK5A4BS2zUVFLaSIG
IWFlMDv2AkrCMzx5/+/7/u6ZQmq+I4SQ5qczhJtoCL/aZtd7jyyzVOxyWtU7
nWaQYYY4s89omikmiTBAP338+bOvhxxwYh7RURI0zEl903fO+eSCDybcxrn2
TumVjumXflOnxSUvNN2edU7zbNA032uRBTZ5tXvQEmucmne0putaZpstejni
mGVWWCXOEos80cUjt8To4R+FSjVx
         "]]},
       "0.01`"],
      Annotation[#, 0.01, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
        LineBox[{1094, 1081, 1010, 1040, 1203, 919, 1082, 921, 1205, 1042, 
         1013, 1043, 1206, 922, 1084, 923, 1207, 1016, 971, 1096, 1117, 1118, 
         1120, 1119, 1085, 1044, 1191, 1193, 1192, 1017, 1046, 1230, 1045, 
         1086, 1047, 1222, 1048, 1021, 1025, 1220, 1024, 1031, 955, 1210, 956,
          937, 1058, 1059, 1056, 1124, 1057, 1121, 1123, 1122, 1125, 1195, 
         1196, 1194, 1233}]},
       "0.0001`"],
      Annotation[#, 0.0001, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
        LineBox[{1064, 1065, 1034, 1185, 1028, 1181, 1029, 1182, 1007, 1036, 
         1229, 1035, 1078, 1008, 1037, 1200, 916, 1079, 917, 1201, 1038, 1009,
          1039, 1202, 918, 1080, 920, 1204, 1011, 970, 1133, 1186, 927, 1187, 
         1083, 1041, 1188, 1190, 1189, 1012, 1015, 1218, 1014, 1030, 953, 
         1209, 954, 936, 989, 972, 1212, 973, 1066, 924, 1077, 1129, 1128, 
         1177, 1022, 1099}]},
       "1.`*^-6"],
      Annotation[#, 1.*^-6, "Tooltip"]& ], {}, {}}}],
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  BaseStyle->{
    Thickness[Large], FontFamily -> "Times", FontSize -> 30, 
    RGBColor[0, 0, 0, 1]},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox["\"1 GeV\"", 
       RGBColor[0, 0, 0], 28, StripOnInput -> False], TraditionalForm], {
     1, -3}, {0, 0}, Automatic, {1, 1}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\) GeV\"", 
       RGBColor[0, 0, 0], 28, StripOnInput -> False], TraditionalForm], {
     1.5, -4.6}, {0, 0}, Automatic, {1, 1}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\) GeV\"", 
       RGBColor[0, 0, 0], 28, StripOnInput -> False], TraditionalForm], {
     2, -6.5}, {0, 0}, Automatic, {1, 1}], 
    InsetBox[
     FormBox[
      StyleBox["\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\) GeV\"", 
       RGBColor[0, 0, 0], 28, StripOnInput -> False], TraditionalForm], {
     2.5, -8.8}, {0, 0}, Automatic, {1, 1}]},
  Frame->True,
  FrameLabel->{{
     FormBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SuperscriptBox[\\(g\\), \\('\\)]\\) \"", FontFamily -> 
           "Times", 
           GrayLevel[0], 32, StripOnInput -> False], TextForm]], 
        "InlineText"], 
       Text[
        Style[
        "\!\(\*SuperscriptBox[\(g\), \('\)]\) ", FontFamily -> "Times", 
         GrayLevel[0], 32]]], TraditionalForm], None}, {
     FormBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(M\\), SuperscriptBox[\\(Z\\), \\('\\)]]\
\\)[GeV]\"", FontFamily -> "Times", 
           GrayLevel[0], 32, StripOnInput -> False], TextForm]], 
        "InlineText"], 
       Text[
        Style[
        "\!\(\*SubscriptBox[\(M\), SuperscriptBox[\(Z\), \('\)]]\)[GeV]", 
         FontFamily -> "Times", 
         GrayLevel[0], 32]]], TraditionalForm], None}},
  FrameStyle->{
    Thickness[Large], FontFamily -> "Times", 
    RGBColor[0, 0, 0, 1], 30},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.716898269296165`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.429216196844383`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12.02375108873622, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.86960040890896, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.736069016284437`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.618285980628055`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.41431317630212, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.721165995742174, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.567015315914915, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.433483923290392, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.315700887634009, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->NCache[{{0, 
      Log[10000]}, {-11.512925464970229`, 0}}, {{
     0, 9.210340371976184}, {-11.512925464970229`, 0}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.751902001704419*^9, 
  3.75190202896665*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"79162a6f-be48-4c61-88df-120a4d44bb83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<theory_prediction.pdf\>\"", ",", "pl1"}], "]"}]], "Input",
 CellChangeTimes->{{3.751901269939054*^9, 
  3.751901327053912*^9}},ExpressionUUID->"61ff2f83-c29b-4b94-9a96-\
e13529cc7b04"],

Cell[BoxData["\<\"theory_prediction.pdf\"\>"], "Output",
 CellChangeTimes->{3.751901330973173*^9, 3.751901417494392*^9, 
  3.751902035895352*^9},ExpressionUUID->"541133b5-2ba7-4356-b10f-\
164f54127d6c"]
}, Open  ]]
},
WindowSize->{808, 805},
WindowMargins->{{Automatic, 318}, {Automatic, 108}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 533, 14, 52, "Input",ExpressionUUID->"df0ff41e-8cfe-4916-8a66-69541646ddb8"],
Cell[1094, 36, 1185, 36, 93, "Input",ExpressionUUID->"3bb42684-849e-46fc-8bc7-a40174ed4b5b"],
Cell[CellGroupData[{
Cell[2304, 76, 455, 8, 30, "Input",ExpressionUUID->"a7e6204e-865b-41e1-93c8-7074a56dfc45"],
Cell[2762, 86, 392, 7, 34, "Output",ExpressionUUID->"eda936ad-bc48-4fc3-9c84-9f1c09c5ccb8"]
}, Open  ]],
Cell[3169, 96, 288, 6, 30, "Input",ExpressionUUID->"359c5d37-b20b-4fb4-9248-97ec393ffe53"],
Cell[3460, 104, 1089, 36, 91, "Input",ExpressionUUID->"ab49570a-3870-401c-bcac-07b4f6927f3f"],
Cell[CellGroupData[{
Cell[4574, 144, 230, 5, 30, "Input",ExpressionUUID->"226e1801-2d91-4f68-bbfc-58e6b2274f67"],
Cell[4807, 151, 220, 4, 34, "Output",ExpressionUUID->"34845393-a366-4a30-a187-d425760a76fa"]
}, Open  ]],
Cell[5042, 158, 695, 20, 52, "Input",ExpressionUUID->"b7e8474b-8fec-4607-b6a0-47ff87915dd6"],
Cell[5740, 180, 760, 21, 94, "Input",ExpressionUUID->"b3d12bfc-5b62-4e0e-a921-c5783d824f65"],
Cell[CellGroupData[{
Cell[6525, 205, 4450, 112, 300, "Input",ExpressionUUID->"ca97421a-f86e-4a14-85f8-c89164647dfe"],
Cell[10978, 319, 497, 10, 42, "Message",ExpressionUUID->"1e0e8a7d-869c-4467-b3c7-75b5cd6e20f9"],
Cell[11478, 331, 498, 10, 42, "Message",ExpressionUUID->"9b1316e8-7f77-41c9-8639-758e3896bcd4"],
Cell[11979, 343, 496, 10, 42, "Message",ExpressionUUID->"281396d7-fca1-47b1-bfce-5d49d182a66e"],
Cell[12478, 355, 442, 9, 24, "Message",ExpressionUUID->"747a658e-265d-4a64-a370-a28cf421def9"],
Cell[12923, 366, 136010, 2420, 576, 69011, 1321, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"79162a6f-be48-4c61-88df-120a4d44bb83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148970, 2791, 238, 5, 30, "Input",ExpressionUUID->"61ff2f83-c29b-4b94-9a96-e13529cc7b04"],
Cell[149211, 2798, 202, 3, 92, "Output",ExpressionUUID->"541133b5-2ba7-4356-b10f-164f54127d6c"]
}, Open  ]]
}
]
*)


